Reference-less algorithm for circumstellar disks imaging

Circumstellar disks play a key role in the understanding of stellar systems. Direct imaging of such extended structures is a challenging task. Current post-processing techniques, first tailored for exoplanets imaging, tend to produce deformed images of the circumstellar disks, hindering our capability to study their shape and photometry in details. We address here the reasons of this shortcoming and propose an algorithm that produces more faithful images of disks taken with ground-based telescopes. We also show that our algorithm is a good candidate for exoplanets imaging. We then explain how our approach can be extended in the form of a regularized inverse problem.

==> figures/PCA_deformation/.ipynb_checkpoints/Untitled2-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RO.DS9 unusable: Could not find xpaget on your PATH\n",
      "vipDS9 class that controls DS9 will not be available \n",
      "\n",
      "---------------------------------------------------\n",
      "         oooooo     oooo ooooo ooooooooo.          \n",
      "          `888.     .8'  `888' `888   `Y88.        \n",
      "           `888.   .8'    888   888   .d88'        \n",
      "            `888. .8'     888   888ooo88P'         \n",
      "             `888.8'      888   888                \n",
      "              `888'       888   888                \n",
      "               `8'       o888o o888o               \n",
      "---------------------------------------------------\n",
      "     Vortex Image Processing pipeline v0.6.2\n",
      "---------------------------------------------------\n",
      "Please cite Gomez Gonzalez et al. 2016 (submitted) \n",
      "whenever you publish data reduced with VIP. Thanks.\n",
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [110,400,400]\n",
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [110]\n",
      "----------------------------------------------------------------------\n",
      "Starting time: 2018-08-29 11:50:35\n",
      "----------------------------------------------------------------------\n",
      "Done vectorizing the frames. Matrix shape [110,90000]\n",
      "Done SVD/PCA with randomized SVD\n",
      "Running time:  0:00:00.546956\n",
      "----------------------------------------------------------------------\n",
      "Done de-rotating and combining\n",
      "Running time:  0:00:01.128851\n",
      "----------------------------------------------------------------------\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAR8AAAD0CAYAAACioyK4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107e60e90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Fits file successfully overwritten\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "p = os.path.abspath('/Users/bpairet/Documents/Exoplanets/Code_final/')\n",
    "if p not in sys.path:\n",
    "    sys.path.append(p)\n",
    "\n",
    "\n",
    "    \n",
    "from utils import load_data, mu_sigma, replace_nan_by_zero,get_annuli\n",
    "%matplotlib inline\n",
    "\n",
    "import vip\n",
    "from matplotlib.pyplot import *\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from compute_traj import compute_traj\n",
    "\n",
    "plots = vip.var.pp_subplots\n",
    "\n",
    "\n",
    "cube_name_path = '/Users/bpairet/Documents/Exoplanets/Data/SPHERE-IRDIS_BBH/0_clean_SPHERE-IRDIS_BBH__H2.fits'\n",
    "angles_name_path = '/Users/bpairet/Documents/Exoplanets/Data/SPHERE-IRDIS_BBH/0_clean_angles_SPHERE-IRDIS_BBH__H2.fits'\n",
    "\n",
    "data = vip.fits.open_fits(cube_name_path)\n",
    "angles = vip.fits.open_fits(angles_name_path)\n",
    "\n",
    "data = replace_nan_by_zero(data)\n",
    "t,n,_ = data.shape\n",
    "\n",
    "width_cube = 150\n",
    "if width_cube:\n",
    "    data = data[:,n/2-width_cube:n/2+width_cube,n/2-width_cube:n/2+width_cube]\n",
    "    t,n,_ = data.shape\n",
    "\n",
    "\n",
    "ncomp = 5\n",
    "_, _, _, _, frame = vip.pca.pca_fullfr.pca(data,angles,ncomp=ncomp,full_output=True,svd_mode='randsvd')\n",
    "plots(frame)\n",
    "vip.fits.write_fits('pca_frame_HR4796A_IRDIS.fits',frame)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [2,63,1024,1024]\n",
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [63]\n",
      "----------------------------------------------------------------------\n",
      "Starting time: 2018-06-13 13:35:50\n",
      "----------------------------------------------------------------------\n",
      "Done vectorizing the frames. Matrix shape [63,25600]\n",
      "Done SVD/PCA with randomized SVD\n",
      "Running time:  0:00:00.106100\n",
      "----------------------------------------------------------------------\n",
      "Done de-rotating and combining\n",
      "Running time:  0:00:00.290222\n",
      "----------------------------------------------------------------------\n",
      "\n",
      "Fits file successfully overwritten\n"
     ]
    }
   ],
   "source": [
    "\n",
    "cube_name = 'SAO206462_IRDIS'\n",
    "\n",
    "\n",
    "data_all = vip.fits.open_fits('/Users/bpairet/Documents/Exoplanets/Data/BPa_SPHERE_archive1/SAO206462/IRDIS/center_im.fits')\n",
    "data_all = replace_nan_by_zero(data_all)\n",
    "\n",
    "angles = vip.fits.open_fits('/Users/bpairet/Documents/Exoplanets/Data/BPa_SPHERE_archive1/SAO206462/IRDIS/rotnth.fits')\n",
    "angles = -angles\n",
    "\n",
    "_,t,n,_ = data_all.shape\n",
    "\n",
    "channel = 1\n",
    "\n",
    "data = data_all[channel,:,:,:]\n",
    "\n",
    "width_cube = 80\n",
    "if width_cube:\n",
    "    data = data[:,n/2-width_cube:n/2+width_cube,n/2-width_cube:n/2+width_cube]\n",
    "    t,n,_ = data.shape\n",
    "\n",
    "\n",
    "ncomp = 1\n",
    "_, _, _, _, frame = vip.pca.pca_fullfr.pca(data,angles,ncomp=ncomp,full_output=True,svd_mode='randsvd')\n",
    "\n",
    "vip.fits.write_fits('pca_frame_SAO206462_IRDIS.fits',frame)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [2,198,400,400]\n",
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [198]\n",
      "----------------------------------------------------------------------\n",
      "Starting time: 2018-06-22 22:18:55\n",
      "----------------------------------------------------------------------\n",
      "Done vectorizing the frames. Matrix shape [198,160000]\n",
      "Done SVD/PCA with randomized SVD\n",
      "Running time:  0:00:01.877141\n",
      "----------------------------------------------------------------------\n",
      "Done de-rotating and combining\n",
      "Running time:  0:00:03.715107\n",
      "----------------------------------------------------------------------\n",
      "\n",
      "Fits file successfully overwritten\n"
     ]
    }
   ],
   "source": [
    "data = vip.fits.open_fits('/Users/bpairet/Documents/Exoplanets/Data/Data_IRDIS_HR8799/center_im.fits')\n",
    "angles = vip.fits.open_fits('/Users/bpairet/Documents/Exoplanets/Data/Data_IRDIS_HR8799/rotnth.fits')\n",
    "\n",
    "data = data[0,:,:,:]\n",
    "t,n,_ = data.shape\n",
    "\n",
    "angles = -angles\n",
    "\n",
    "width_cube = 0\n",
    "if width_cube:\n",
    "    data = data[:,n/2-width_cube:n/2+width_cube,n/2-width_cube:n/2+width_cube]\n",
    "    t,n,_ = data.shape\n",
    "ncomp = 20\n",
    "_, _, _, _, frame = vip.pca.pca_fullfr.pca(data,angles,ncomp=ncomp,full_output=True,svd_mode='randsvd')\n",
    "\n",
    "vip.fits.write_fits('pca_frame_HR8799_IRDIS.fits',frame)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [2,198,400,400]\n",
      "\n",
      "Fits HDU:0 data successfully loaded. Data shape: [198]\n",
      "----------------------------------------------------------------------\n",
      "Starting time: 2018-08-29 11:50:47\n",
      "----------------------------------------------------------------------\n",
      "Done vectorizing the frames. Matrix shape [198,160000]\n",
      "Done SVD/PCA with randomized SVD\n",
      "Running time:  0:00:02.429835\n",
      "----------------------------------------------------------------------\n",
      "Done de-rotating and combining\n",
      "Running time:  0:00:04.160828\n",
      "----------------------------------------------------------------------\n",
      "----------------------------------------------------------------------\n",
      "Starting time: 2018-08-29 11:50:51\n",
      "----------------------------------------------------------------------\n",
      "Done vectorizing the frames. Matrix shape [198,160000]\n",
      "Done SVD/PCA with randomized SVD\n",
      "Running time:  0:00:01.465146\n",
      "----------------------------------------------------------------------\n",
      "Done de-rotating and combining\n",
      "Running time:  0:00:03.193526\n",
      "----------------------------------------------------------------------\n",
      "----------------------------------------------------------------------\n",
      "Starting time: 2018-08-29 11:50:54\n",
      "----------------------------------------------------------------------\n",
      "Done vectorizing the frames. Matrix shape [198,160000]\n",
      "Done SVD/PCA with randomized SVD\n",
      "Running time:  0:00:01.551461\n",
      "----------------------------------------------------------------------\n",
      "Done de-rotating and combining\n",
      "Running time:  0:00:03.320359\n",
      "----------------------------------------------------------------------\n",
      "\n",
      "Fits file successfully saved\n"
     ]
    }
   ],
   "source": [
    "cube_name_path = '/Users/bpairet/Documents/Exoplanets/Data/SPHERE-IRDIS_BBH/0_clean_SPHERE-IRDIS_BBH__H2.fits'\n",
    "angles_name_path = '/Users/bpairet/Documents/Exoplanets/Data/SPHERE-IRDIS_BBH/0_clean_angles_SPHERE-IRDIS_BBH__H2.fits'\n",
    "\n",
    "data = vip.fits.open_fits(cube_name_path)\n",
    "angles = vip.fits.open_fits(angles_name_path)\n",
    "\n",
    "data = replace_nan_by_zero(data)\n",
    "t,n,_ = data.shape\n",
    "\n",
    "width_cube = 150\n",
    "if width_cube:\n",
    "    data = data[:,n/2-width_cube:n/2+width_cube,n/2-width_cube:n/2+width_cube]\n",
    "    t,n,_ = data.shape\n",
    "\n",
    "\n",
    "N_ncomp = 10\n",
    "ncomp_list = np.arange(N_ncomp)+1\n",
    "frame_list = np.zeros([N_ncomp,n,n])\n",
    "for i in range(N_ncomp):\n",
    "    ncomp = ncomp_list[i]\n",
    "    _, _, _, _, frame = vip.pca.pca_fullfr.pca(data,angles,ncomp=ncomp,full_output=True,svd_mode='randsvd')\n",
    "    frame_list[i,:,:] =  frame\n",
    "    \n",
    "vip.fits.write_fits('list_PCA_frames_HR4796A_IRDIS.fits',frame_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

